An automatic robust Bayesian approach to principal component regression

Principal component regression uses principal components as regressors. It is particularly useful in prediction settings with high-dimensional covariates. The existing literature treating of Bayesian approaches is relatively sparse. We introduce a Bayesian approach that is robust to outliers in both the dependent variable and the covariates. Outliers can be thought of as observations that are not in line with the general trend. The proposed approach automatically penalises these observations so that their impact on the posterior gradually vanishes as they move further and further away from the general trend, corresponding to a concept in Bayesian statistics called whole robustness. The predictions produced are thus consistent with the bulk of the data. The approach also exploits the geometry of principal components to efficiently identify those that are significant. Individual predictions obtained from the resulting models are consolidated according to model-averaging mechanisms to account for model uncertainty. The approach is evaluated on real data and compared to its nonrobust Bayesian counterpart, the traditional frequentist approach, and a commonly employed robust frequentist method. Detailed guidelines to automate the entire statistical procedure are provided. All required code is made available, see ArXiv:1711.06341.

==> anc/TSX.csv <==
Date,Adj Close
2010-12-31,13443.200195
2011-01-04,13402.299805
2011-01-05,13396
2011-01-06,13311.700195
2011-01-07,13272.299805
2011-01-10,13245.099609
2011-01-11,13401.099609
2011-01-12,13460.200195
2011-01-13,13401.5
2011-01-14,13464.099609
2011-01-17,13440.099609
2011-01-18,13559.200195
2011-01-19,13439
2011-01-20,13331.299805
2011-01-21,13258.599609
2011-01-24,13347.599609
2011-01-25,13259.599609
2011-01-26,13465.799805
2011-01-27,13410.200195
2011-01-28,13437.599609
2011-01-31,13552


==> anc/dependent_va_pred_sec_6.csv <==
"","x"
"1",1286.119995
"2",1307.589966
"3",1304.030029
"4",1307.099976
"5",1310.869995
"6",1319.050049
"7",1324.569946
"8",1320.880005
"9",1321.869995
"10",1329.150024
"11",1332.319946
"12",1328.01001
"13",1336.319946
"14",1340.430054
"15",1343.01001
"16",1315.439941
"17",1307.400024
"18",1306.099976
"19",1319.880005
"20",1327.219971


==> anc/dependent_va_sec_6.csv <==
DATE,SP500
2010-12-31,1257.640015
2011-01-04,1271.869995
2011-01-05,1270.199951
2011-01-06,1276.560059
2011-01-07,1273.849976
2011-01-10,1271.5
2011-01-11,1269.75
2011-01-12,1274.47998
2011-01-13,1285.959961
2011-01-14,1283.76001
2011-01-17,1293.23999
2011-01-18,1295.02002
2011-01-19,1281.920044
2011-01-20,1280.26001
2011-01-21,1283.349976
2011-01-24,1290.839966
2011-01-25,1291.180054
2011-01-26,1296.630005
2011-01-27,1299.540039
2011-01-28,1276.339966
2011-01-31,1286.119995


==> anc/explanatory_va_pred_sec_6.csv <==
"","V1","V2","V3","V4","V5","V6","V7","V8","V9","V10","V11","V12","V13","V14","V15","V16","V17","V18"
"1",5618630000,13.39,7.4,16.223284,9.89,0.901965,13.25063,39.009693,8.22198,33.869087,54.373821,20.902388,9.832252,35.484856,37.580002,39.375427,98.970001,76.257446
"2",4167160000,13.35,7.36,16.200623,9.87,0.911561,13.246127,39.373024,8.318058,34.16486,54.696522,21.639742,10.064583,35.484856,38.610001,39.411476,98.379997,75.676727
"3",5164500000,13.21,7.4,16.306362,10.37,0.911561,13.142607,39.499069,8.338648,34.309147,55.263062,22.096582,11.040374,36.391323,38.07,40.204762,98.879997,75.302048
"4",4098260000,13.2,7.31,16.291254,10.62,0.901965,13.142607,40.129337,8.297468,34.215366,55.040749,21.944304,11.384225,36.689068,38.18,40.601395,103.550003,75.318726
"5",4370990000,13.2,7.48,16.449862,10.95,0.940347,13.313644,40.062603,8.242564,34.136005,55.72921,22.096582,11.300585,36.781704,38.09,40.925915,93.879997,74.694298
"6",3925950000,13.33,7.57,16.570707,10.98,0.940347,13.799738,40.35178,8.276882,34.193722,55.851128,22.064526,11.495743,37.674934,37.34,40.925915,96.099998,73.936707
"7",3902270000,13.3,7.55,16.57826,11.07,0.921156,13.939265,40.707699,8.393557,34.020588,56.216869,22.136656,11.244825,38.29689,36.66,40.889858,94.949997,74.319672
"8",3881530000,13.34,7.56,16.706659,11.24,0.940347,14.177814,41.108097,8.304337,33.897961,56.482216,22.393126,11.216945,38.515236,36.639999,41.142269,90.900002,73.636993
"9",3922240000,13.41,7.5,16.593363,11.7,0.940347,13.952769,41.108097,8.270017,33.717602,56.439171,22.176729,11.003201,38.852688,36.5,40.853802,92.650002,74.278053
"10",4184610000,13.32,7.63,16.623571,11.5,0.930752,13.808741,40.40369,8.235701,33.486755,57.335613,22.104597,10.891683,38.674042,36.540001,40.817745,93.459999,73.420563
"11",4219300000,13.38,7.65,16.880369,11.31,0.911561,13.601701,40.433331,8.15335,33.356922,57.199368,22.12063,10.761577,39.145744,36.049999,40.853802,90.349998,74.477867
"12",3567040000,13.48,7.69,16.835051,11.27,0.882775,13.696218,40.670624,8.256287,33.616596,57.651154,22.425186,11.309879,38.97966,35.880001,41.214382,88.139999,74.527809
"13",3926860000,13.48,7.63,16.767084,11.33,0.825202,13.615203,40.648373,8.304337,34.417351,57.780235,22.176729,11.124013,38.973022,35.389999,40.925915,87.860001,74.86084
"14",1966450000,13.54,7.56,16.850155,11.32,0.815607,13.570194,40.81892,8.283742,35.326298,58.303768,22.521364,11.105427,39.471321,35.529999,41.502842,89.269997,74.619362
"15",1966450000,13.68,7.4,16.986103,11.29,0.815607,13.498178,40.804089,8.283742,36.213589,59.135635,23.098421,11.068254,39.630756,36.060001,41.863426,89.949997,74.735924
"16",1162310000,13.78,7.4,17.106949,11.38,0.806012,13.968625,40.411098,8.37705,35.622059,58.669502,23.306807,11.281999,39.670612,36.360001,41.82737,88.18,74.502846
"17",1322780000,13.52,7.47,16.887924,11.17,0.76763,13.79673,39.966209,8.363232,36.329018,58.059925,23.595335,10.789456,39.198921,38.490002,40.673504,87.349998,75.618431
"18",1330340000,13.59,7.59,16.782185,11.25,0.738844,13.579602,39.424919,8.342491,37.187469,57.156326,23.419012,10.622177,39.046101,39.799999,40.745628,84.440002,75.893166
"19",1222900000,13.3,7.35,17.03978,11.75,0.738844,13.787683,39.52132,8.280285,36.514107,59.114132,23.298794,10.910268,38.913208,38.970001,40.637455,85.800003,76.376038
"20",3836030000,13.6,7.49,17.206478,11.66,0.76763,14.040999,39.988457,8.266464,37.020935,58.985065,23.723574,11.096134,40.740299,39.68,41.178329,89.07,76.825653


==> anc/explanatory_va_sec_6.csv <==
DATE,VOL_SP500,AX-UN.TO,AKG.TO,CIX.TO,CLS.TO,DHX-B.TO,GIL.TO,LB.TO,PKI.TO,VET.TO,CM.TO,HSE.TO,DDC.TO,BNE.TO,USO,EWJ,SGG,TLT
2010-12-31,1799770000,13.21,8.8,16.938467,9.65,0.978728,12.76003,35.635921,7.830106,33.206112,56.173843,21.279076,10.752283,34.020832,39,39.339363,93.550003,78.082542
2011-01-04,4286670000,13.3,8.45,16.562048,9.81,0.978728,12.665514,35.984417,7.836921,32.882809,55.858292,21.206945,10.919561,33.480694,39.049999,39.69994,94.860001,77.493553
2011-01-05,4796420000,13.22,8.68,16.396427,9.82,0.940347,12.552994,36.132706,7.789218,32.595436,55.592953,21.247021,10.826629,33.790283,38.080002,39.736004,91.300003,77.584793
2011-01-06,4764920000,13.2,8.66,16.102825,9.81,0.949942,12.697018,36.310677,7.741516,32.473293,55.377819,21.0707,10.733697,33.994465,38.52,39.447533,93.360001,75.875839
2011-01-07,4844100000,13.38,8.57,16.110355,9.63,0.921156,12.598,36.555374,7.741516,32.480495,55.392155,21.094738,10.705816,35.186672,37.68,39.447533,88.529999,76.207626
2011-01-10,4963110000,13.5,8.39,16.020023,9.65,0.921156,12.670014,36.184624,7.836921,33.134247,55.14114,20.942459,10.77087,35.232784,37.669998,39.59177,91.849998,76.614166
2011-01-11,4036450000,13.45,8.52,16.14048,9.57,0.921156,12.480975,36.444138,7.789218,33.335419,55.205688,21.094738,10.910268,35.094448,38.169998,39.59177,92.5,77.028969
2011-01-12,4050750000,13.53,8.3,16.057667,9.55,0.911561,12.602501,36.42189,7.782406,32.882809,55.456696,21.295111,10.473486,34.565151,38.880001,39.880234,95.160004,76.597565
2011-01-13,4226940000,13.49,8.22,16.102825,9.6,0.921156,12.625005,36.629513,7.85055,32.890003,55.177002,21.543566,10.176102,34.89595,38.990002,40.240818,93.059998,76.000229
2011-01-14,4310840000,13.57,8.11,16.253393,9.73,0.901965,12.593498,37.860386,7.836921,33.048035,56.195374,21.439375,9.962358,35.061382,38.650002,40.204762,93.660004,76.680534
2011-01-17,4661590000,13.55,8.12,16.215748,9.74,0.921156,12.552994,37.526714,7.877808,32.969017,55.937195,21.295111,10.045998,35.061382,38.919998,40.204762,89.900002,76.191048
2011-01-18,5284990000,13.66,7.52,16.396427,9.73,0.959538,12.787037,37.400654,8.21855,33.191715,55.499722,21.102755,10.445606,35.650261,38.73,40.312931,90.279999,75.834343
2011-01-19,4743710000,13.69,7.51,16.343739,9.48,0.940347,12.552994,37.074409,8.228834,32.624172,54.861465,21.05467,10.585006,35.531151,38.540001,40.240818,90.650002,76.381844
2011-01-20,4935320000,13.7,7.48,16.328674,9.38,0.930752,12.575497,37.363583,8.201385,32.897175,54.682182,20.93445,10.910268,35.345894,37.57,39.880234,90.860001,75.328262
2011-01-21,4935320000,13.51,7.48,15.989898,9.21,0.940347,12.480975,38.275616,8.064124,32.80378,54.051105,20.950474,10.306208,35.431911,37.509998,39.483589,94.160004,75.925583
2011-01-24,3902470000,13.66,7.45,16.283504,9.4,0.940347,12.525986,38.698265,8.160207,32.961838,54.402504,20.814228,10.120343,35.445145,36.93,39.736004,93.900002,75.958733
2011-01-25,4595380000,13.48,7.37,16.185644,9.29,0.921156,12.503481,38.876221,8.180797,33.026478,54.782574,20.613857,9.7672,35.087849,36.27,40.096581,92.919998,76.680534
2011-01-26,4730980000,13.5,7.45,16.223284,9.42,0.930752,12.827545,39.306274,8.112165,33.371342,54.581783,20.822237,9.888012,35.233398,36.849998,40.024467,96.519997,75.519089
2011-01-27,4309190000,13.6,7.29,16.449862,9.91,0.940347,13.165111,39.039352,8.146481,33.948441,54.380974,20.758123,9.869426,35.20031,35.939999,40.06052,99.910004,75.859192
2011-01-28,5618630000,13.39,7.4,16.223284,9.89,0.901965,13.25063,39.009693,8.22198,33.869087,54.373821,20.902388,9.832252,35.484856,37.580002,39.375427,98.970001,76.257446
2011-01-31,4167160000,13.35,7.36,16.200623,9.87,0.911561,13.246127,39.373024,8.318058,34.16486,54.696522,21.639742,10.064583,35.484856,38.610001,39.411476,98.379997,75.676727


==> anc/functions.R <==
rm(list = setdiff(ls(), lsf.str()))

### General functions ###

# (negative) log likelihood of the LPTN PCA - use with only 1 PC
neg_post_pca_LPTN <- function(parameters, covariates, tau, lambda, n, p, q){

  eta <- parameters[1]
  mu <- parameters[2:(p + 1)]
  a <- matrix(ncol = q, nrow = p, parameters[(p + 2):(p + 1 + q * p)])
  z <- matrix(ncol = q, nrow = n, parameters[(p + 2 + q * p):length(parameters)])

  if(eta > 0){ 
    
    errors <- covariates - matrix(rep(mu, each = n), nrow = n) - z %*%  t(a)  
    
    return(-sum(apply(errors, c(1, 2), dLPTN, tau = tau, psi = lambda + 1, mu = 0, sigma = eta, log.d = TRUE)))

  }
  else{return(Inf)}

}

# little function for the MAP for the PCs
MAP_PCs_LPTN <- function(eta_start, mu_start, a_start, z_start, covariates, tau, lambda, n, p, q, nb_start){  

  # we prepare the vector of parameters to fit the format used in neg_post_pca_LPTN
  initial <- eta_start
  initial <- c(initial, mu_start)
  initial <- c(initial, as.vector(a_start))
  initial <- c(initial, as.vector(z_start))

  print(paste("initial value of the log-objective function: ", -neg_post_pca_LPTN(initial, covariates, tau, lambda, n, p, q), sep = ""))

  MAP <- optim(par = initial, fn = neg_post_pca_LPTN, gr = NULL, covariates = covariates, tau = tau, lambda = lambda, n = n, p = p, q = q, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12)))

  if(nb_start > 1){

    for(i in 2:nb_start){

      # we add noise to the initial values
      initial_new <- eta_start * exp(rnorm(n = 1, mean = 0, sd = 0.1))
      initial_new <- c(initial_new, mu_start + rnorm(n = length(mu_start), mean = 0, sd = 0.1))
      initial_new <- c(initial_new, as.vector(a_start) + rnorm(n = length(as.vector(a_start)), mean = 0, sd = 0.1))
      initial_new <- c(initial_new, as.vector(z_start) + rnorm(n = length(as.vector(z_start)), mean = 0, sd = 0.1))
      initial_new <- c(initial_new, as.vector(l_start) * exp(rnorm(n = as.vector(l_start), mean = 0, sd = 0.1)))

      MAP_possibly_best <- optim(par = initial_new, fn = neg_post_pca_LPTN, gr = NULL, covariates = covariates, tau = tau, lambda = lambda, n = n, p = p, q = q, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12)))

      if(MAP_possibly_best$value < MAP$value){

        MAP <- MAP_possibly_best

        print(paste("value of the log-objective function: ", -MAP$value, sep = ""))

      }

    }

  }

  print(paste("final value of the log-objective function: ", -MAP$value, sep = ""))
  parameters <- MAP$par
  eta <- parameters[1]
  mu <- parameters[2:(p + 1)]
  a <- matrix(ncol = q, nrow = p, parameters[(p + 2):(p + 1 + q * p)])
  z <- matrix(ncol = q, nrow = n, parameters[(p + 2 + q * p):length(parameters)])

  return(list(eta = eta, mu = mu, a = a, z = z))

}

# (negative) log likelihood function under the LPTN regression model (up to a constant) for the optim R function
neglogLLPTN <- function(parameters, y, X, tau, psi){
  
  if(parameters[1] > 0){
    
    z <- abs((y - X %*% parameters[2:length(parameters)]) / parameters[1])
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1
    z_floor <- apply(cbind(z), 1, max, 1.001)
    logL <- sum(tails * dnorm(z, log = TRUE) + (1 - tails) *  (dnorm(tau, log = TRUE) + log(tau) - log(z_floor) + psi * log(log(tau)) - psi * log(log(z_floor))) - log(parameters[1]))
    
    return(-logL)
    
  }
  else{return(Inf)}
  
}

# Little function to find (hopefully) the global maximum using several starting points
find_MLE_LPTN <- function(nb_start = 1, initial, sd_initial, y, X, tau, psi, show = TRUE){
  
  MLE <- optim(initial, neglogLLPTN, gr = NULL, y = y, X = X, tau = tau, psi = psi, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))
  if(show == TRUE){print(list(MLE = round(MLE$par, 2), neglogL = MLE$value))}
  
  if (nb_start > 1){
    
    for (i in 2:nb_start){
      
      initial_new <- initial[1] * exp(rnorm(1, 0, sd_initial))
      initial_new <- c(initial_new, initial[2:length(initial)] + rnorm(length(initial) - 1, 0, sd_initial))
      
      MLE_poss_best <- optim(initial_new, neglogLLPTN, gr = NULL, y = y, X = X, tau = tau, psi = psi, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))
      
      if (MLE_poss_best$value < MLE$value){
        
        MLE <- MLE_poss_best
        if(show == TRUE){print(list(MLE = round(MLE$par, 2), neglogL = MLE$value))}
        
      }
      
    }
    
  }
  
  return(MLE$par)
  
}

# function to estimate the betas under normality
betas_norm <- function(y, X){
  
  n <- length(y)
  
  betas_norm <- matrix(ncol = 1, nrow = ncol(X))
  
  for(i in 1:ncol(X)){
    
    betas_norm[i] <- crossprod(y, X[, i]) / (n - 1)
    
  }
  
  return(betas_norm)
  
}

# function to compute \pi(k | y) under normality (see Proposition 3.1)
post_prob_norm <- function(Kmax, y, X, prior_k){
  
  n <- length(y)
  
  prob <- matrix(ncol = 1, nrow = Kmax)
  
  betas <- betas_norm(y, X)
  
  for(i in 1:Kmax){
    
    log_num <- log(prior_k[i]) + lgamma((n - i) / 2) + (i / 2) * log(pi) 
    
    y_hat <- as.matrix(X[, 1:i]) %*% as.matrix(betas[1:i])
    
    log_denom <- ((n - i) / 2) * log((sum((y - y_hat)^2) / (n - 1)))
    
    prob[i] <- exp(log_num - log_denom)
    
  }
  
  # we compute the normalised probabilities
  return(prob / sum(prob))
  
}

# Robust root mean squared error of cross validation R-RMSECV
RRMSECV <- function(y, X){
  
  n <- length(y)
  K_max <- ncol(X)
  
  # we store the predictions in a matrix
  predictions <- matrix(nrow = n, ncol = K_max)
  
  # we identify the outliers with this vector
  w <- matrix(ncol = 1, nrow = n, 1)
  
  for(k in 1:K_max){
    
    for(i in 1:n){
      
      # we estimate the model without the i-th observation
      regMM <- rlm(y[-i] ~ 0 + X[-i, 1:k], method = "MM", maxit = 500)
      sigma <- summary(regMM)$sigma
      beta <- coefficients(regMM)
      
      y_i_pred <- crossprod(X[i, 1:k], beta)
      predictions[i, k] <- y_i_pred
      
      outlier_measure <- (y[i] - y_i_pred) / sigma
      
      if(abs(outlier_measure) > 2.5){
        
        w[i] <- 0
        
      }
      
    }
    
  }
  
  n_w <- sum(w)
  
  vect_RRMSECV <- matrix(ncol = 1, nrow = K_max)
  
  for(k in 1:K_max){
    
    vect_RRMSECV[k] <- sqrt(sum(w * (y - predictions[, k])^2) / n_w)
    
  }
  
  return(list(vect_RRMSECV = vect_RRMSECV, w = w))
  
}

# function that returns a robust LPTN estimation of correlation matrices
robust_correlation <- function(covariates, tau, lambda, threshold_outliers){ # can be run in parallel
  
  # we define the correlation matrix
  p <- ncol(covariates)  
  n <- nrow(covariates)
  correlation <- matrix(ncol = p, nrow = p)
  diag(correlation) <- 1
  
  mu <- matrix(ncol = 1, nrow = p)
  sigma <- matrix(ncol = 1, nrow = p)
  
  # we initialise a list with nothing, in which we note the outliers
  global_outliers <- list()
  
  for(i in 1:(p - 1)){ # row i
    
    for(j in (i + 1):p){ # column j
      
      c1_rob <- covariates[, i]
      c2_rob <- covariates[, j]
      
      # mu and sigma for the first covariate
      regMM <- rlm(c1_rob ~ 1, method = "MM", maxit = 150)
      results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = c1_rob, X = as.matrix(rep(1, n)), tau = tau, psi = lambda + 1, show = FALSE)
      sigma1 <- results[1]
      mu1 <- results[2]
      if(i == 1){
        
        mu[1] <- mu1
        sigma[1] <- sigma1
        
      }
      # mu and sigma for the second covariate
      regMM <- rlm(c2_rob ~ 1, method = "MM", maxit = 150)
      results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = c2_rob, X = as.matrix(rep(1, n)), tau = tau, psi = lambda + 1, show = FALSE)
      sigma2 <- results[1]
      mu2 <- results[2]
      if(i == 1){
        
        mu[j] <- mu2
        sigma[j] <- sigma2
        
      }
      # the correlation
      covariates_rob <- matrix(ncol = 2, nrow = n)
      covariates_rob[, 1] <- (c1_rob - mu1) / sigma1
      covariates_rob[, 2] <- (c2_rob - mu2) / sigma2
      regMM <- rlm(covariates_rob[, 2] ~ covariates_rob[, 1], method = "MM", maxit = 150)
      results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = covariates_rob[, 2], X = cbind(as.matrix(rep(1, n)), covariates_rob[, 1]), tau = tau, psi = lambda + 1, show = FALSE)
      
      correlation[j, i] <- correlation[i, j] <- results[3]
      
      # outlier detection
      errors <- abs(covariates_rob[, 2] - results[2] - results[3] * covariates_rob[, 1]) / results[1]
      outliers <- which(errors > threshold_outliers)
      if(length(outliers) > 0){
        
        global_outliers[[paste(i, j)]] <- outliers
        
      }
      
    }
    
  }
  
  return(list(correlation = correlation, mu = mu, sigma = sigma, outliers = global_outliers))
  
}

# function to compute \pi(k | y) from an MCMC output
post_prob_mcmc <- function(result_k, Kmax){
  # result_k: the part of the sample associated to K on which we want to
  # compute the probabilities.
  
  # We define the denominator (the number of iterations).
  denom <- length(result_k)
  
  prob_K_post <- matrix(ncol = 1, nrow = Kmax)
  for(i in 1:Kmax){
    
    prob_K_post[i] <- length(which(result_k == i)) / denom
    
  }
  
  return(prob_K_post)
  
}

# density of the log-Pareto-tailed standard normal (LPTN)
dLPTN <- function(y, tau, psi, mu = 0, sigma = 1, log.d = FALSE){
  # tau must be larger than 1
  # psi = lambda + 1
  # the density is a N(mu, sigma^2) between
  # mu - tau * sigma and mu + tau * sigma, with a
  # mass of q, the density has log-Pareto tails propto
  # (1 / |z|) * (log|z|) ^ ( - psi)
  if(sigma > 0){
    
    z <- abs((y - mu) / sigma)
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1 :
    z_floor <- apply(cbind(z), 1, max, 1.001)
    # or equivalently z_floor <- z + 2 * tails
    logf <- tails * dnorm(z, log = TRUE) + (1 - tails) *
      (dnorm(tau, log = TRUE) + log(tau) -
         log(z_floor) + psi * log(log(tau)) -
         psi * log(log(z_floor))) - log(sigma)
    if (log.d == TRUE) {res <- logf} else {res <- exp(logf)}
    return(res)
    
  }
  else{if (log.d == TRUE) {return(-Inf)} else {return(0)}}
  
}

# log-likelihood function under the LPTN (up to a constant)
logLLPTN <- function(parameters, y, X, tau, psi){
  
  if(parameters[1] > 0){
    
    # psi = lambda + 1
    z <- abs((y - X %*% parameters[2:length(parameters)]) / parameters[1])
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1
    z_floor <- apply(cbind(z), 1, max, 1.001)
    logL <- sum(tails * dnorm(z, log = TRUE) + (1 - tails) *  (dnorm(tau, log = TRUE) + log(tau) - log(z_floor) + psi * log(log(tau)) - psi * log(log(z_floor))) - log(parameters[1]))
    
    return(logL)
    
  }
  else{return(-Inf)}
  
}

# function to generate from g, the PMF used to randomly select the type
# of movement at each # iteration.
generate_g <- function(theta){
  # 1 = update of the parameters
  # 2 = adding a parameter
  # 3 = withdrawing the last parameter
  
  u <- runif(1)
  
  if(u <= theta){return(1)}
  else{
    
    if(u <= theta + (1 - theta) / 2){return(2)}
    else{return(3)}
    
  }
  
}

# function to generate from a LPTN
generate_LPTN <- function(tau, psi){
  
  u <- runif(1)
  
  if(u >= pnorm(- tau) && u <= pnorm(tau)){
    
    return(qnorm(u))
    
  }	
  else{
    
    if(u < pnorm(- tau)){
      
      return(-exp((sqrt(2 * pi) * exp(tau^2 / 2) * (psi - 1) * u / (tau * (log(tau))^psi))^(1 / (1 - psi))))	
      
    }
    else{
      
      return(exp((sqrt(2 * pi) * exp(tau^2 / 2) * (psi - 1) * u / (tau * (log(tau))^psi))^(1 / (1 - psi))))
      
    }
    
  }
  
}

# the reversible jump (RJ) algorithm (see Sections 4.2.1 and 4.2.2)
RJ <- function(nb_iter, ini_val, prior_k, Kmax, theta, vect_ell, y, X, tau, lambda, vect_loc, vect_sca, matrix_adjust){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # vect_ell: vector containing the \ell_k
  # vect_loc: vector containing the locations of the coefficients
  # for when adding a parameter, i.e. m_{j,j} 
  # The first element of this vector is never used, because we never
  # add (or withdraw) the first PC.
  # vect_sca: same as vect_loc, but for the scaling of the coefficients,
  # i.e. contains s_{j,j}
  # matrix_adjust: matrix whose columns are the vectors c_2, c_3, ..., c_Kmax,
  # for moving coefficients when switching models.
  
  # We count the number of attempts of parameter updates
  nb_attempt_1 <- 0
  # and the number of accepted parameter updates
  nb_accept_1 <- 0
  
  n <- length(y)
  
  # We record the states of the chain in a matrix
  matrix_states <- matrix(ncol = 2 + Kmax, nrow = nb_iter + 1)
  matrix_states[1, ] <- ini_val
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_states[(i - 1), 1]
    
    # Which movement type is attempted?
    type <- generate_g(theta)
    
    if(type == 1){ # attempt an update of the parameters
      
      nb_attempt_1 <- nb_attempt_1 + 1
      
      # We generate the candidate
      # We first record the current state
      location <- as.matrix(matrix_states[(i - 1), 2:(k + 2)])
      # Candidate
      w <- matrix(nrow = k + 1, ncol = 1) # LPTN
      for(j in 1:(k + 1)){
        
        w[j] <- location[j] + vect_ell[k] * generate_LPTN(tau, lambda + 1)
        
      }
      
      # We compute the acceptance probability
      if(w[1] > 0){ # if the candidate for sigma > 0
        
        # log of numerator
        log_num <- - log(w[1]) + logLLPTN(w, y, as.matrix(X[, 1:k]), tau, lambda + 1)
        
        #log of denominator
        log_denom <- - log(location[1]) + logLLPTN(location, y, as.matrix(X[, 1:k]), tau, lambda + 1)
        
        if(log(runif(1)) <= log_num - log_denom){
          # The candidate is accepted
          
          matrix_states[i,1] <- k
          matrix_states[i, 2:(k + 2)] <- w
          nb_accept_1 <- nb_accept_1 + 1
          
        }
        else{
          
          matrix_states[i, 1] <- k
          matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
          
        }
        
      }
      else{
        
        matrix_states[i, 1] <- k
        matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]	
        
      }
      
    }
    
    if(type == 2){ # attempt adding a parameter
      
      if(k < Kmax){ # if we can add one
        
        # we generate the candidate for the new parameter
        u <- vect_loc[k + 1] + vect_sca[k + 1] * generate_LPTN(tau, lambda + 1)
        
        # log of numerator
        log_num <- log(prior_k[k + 1]) + logLLPTN(as.matrix(c(matrix_states[(i - 1), 2:(k + 2)] +
                                 matrix_adjust[1:(k + 1), k], u)), y, X[, 1:(k + 1)], tau, lambda + 1)
        
        # log of denominator
        log_denom <- log(prior_k[k]) + logLLPTN(as.matrix(matrix_states[(i - 1), 2:(k + 2)]), y, as.matrix(X[, 1:k]), tau, lambda + 1) + 
          dLPTN(u, tau, lambda + 1, mu = vect_loc[k + 1], sigma = vect_sca[k + 1], log.d = TRUE)
        
        if(log(runif(1)) <= log_num - log_denom){
          # the candidate is accepted
          
          matrix_states[i, 1] <- k + 1
          matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)] + matrix_adjust[1:(k + 1), k]
          matrix_states[i, (k + 3)] <- u
          
        }
        else{
          
          matrix_states[i, 1] <- k
          matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
          
        }	
        
      }
      else{
        
        matrix_states[i, 1]<- k
        matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
        
      }
      
    }
    
    if(type==3){ #  attempt withdrawing the last parameter
      
      if(k > 1){ # if it is possible
        
        # log of numerator
        log_num <- log(prior_k[k - 1]) + logLLPTN(as.matrix(matrix_states[(i - 1), 2:(k + 1)] - 
                                                              matrix_adjust[1:k, k - 1]), y, as.matrix(X[, 1:(k - 1)]), tau, lambda + 1) + 
          dLPTN(matrix_states[(i - 1), k + 2], tau, lambda + 1, mu = vect_loc[k], sigma = vect_sca[k], log.d = TRUE)
        
        #log of denominator
        log_denom <- log(prior_k[k]) + logLLPTN(as.matrix(matrix_states[(i - 1), 2:(k + 2)]), y, X[, 1:k], tau, lambda + 1)
        
        if(log(runif(1)) <= log_num - log_denom){
          # the move is accepted
          
          matrix_states[i, 1] <- k - 1
          matrix_states[i, 2:(k + 1)] <- matrix_states[(i - 1), 2:(k + 1)] - matrix_adjust[1:k, k - 1]
          
        }
        else{
          
          matrix_states[i, 1] <- k
          matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
          
        }
        
      }
      else{
        
        matrix_states[i, 1] <- k
        matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
        
      }
      
    }
    
  }		
  
  return(list(matrix_states = matrix_states[2:(nb_iter + 1), ], acc_rate_1 = nb_accept_1 / nb_attempt_1))
  
}

### Tuning of the RJ ###

require(LaplacesDemon)

# Function to find the optimal values for \ell_k and locations and
# scales of the coefficients for a given model.
for_tuning_RJ <- function(y, X, tau, lambda){
  
  # The model is specified through X, i.e. only the columns that
  # form the model are provided as input.
  # For instance, for the model with only the intercept, X := X[,1].
  
  k <- ncol(X) # corresponds to the number of covariates.
  
  # We generate random values for ell to find one that is such that
  # the acceptance rate is around 0.234. We also compute sums of IAT.
  # This is Step 1 of the procedure provided in Section 4.2.2.
  
  vect_ell <- runif(15) / sqrt(1 + k)
  # Identifying the upper bounds for the domain of the uniforms can easily be automated.
  vect_ell <- sort(vect_ell)
  matrix_results <- matrix(ncol = 2, nrow = length(vect_ell))
  ini_val <- matrix(ncol = 1, nrow = k + 2)
  B <- 10000 # Burn-in
  nb_iter <- 100000
  ini_val[1] <- k
  n <- length(y)
  # To generate the initial values for the coefficients.
  mean_vector <- as.matrix(coefficients(rlm(y ~ 0 + X, method = "MM", maxit = 500)))
  rate_sigma <- sum((y - X %*% mean_vector)^2) / 2
  
  for(j in 1:length(vect_ell)){
    
    ini_val[2] <- 1 / sqrt(rgamma(1, shape = (n - k) / 2, rate = rate_sigma))
    sigma_vector <- sqrt(c(ini_val[2]^2 / n, rep(ini_val[2]^2 / (n - 1), k - 1)))
    ini_val[3:(k + 2)] <- rnorm(k, mean = mean_vector, sd = sigma_vector)
    results <- RJ(nb_iter, ini_val, NULL, k, 1, rep(vect_ell[j], k), y, X, tau, lambda, NULL, NULL, NULL)	
    matrix_results[j, 1] <- results$acc_rate_1
    matrix_results[j, 2] <- sum(apply(results$matrix_states[(B + 1):nb_iter, 2:(k + 2)], 2, IAT))
    
  }
  
  # Is there an acceptance rate close to 0.234?
  if(length(which(abs(matrix_results[, 1] - 0.234) < 0.1)) == 0){
    
    return(cbind(vect_ell, matrix_results))
    # Use this info to suitably determine the domain of the uniforms
    
  }
  else{
    
    # Among the acceptance rates close to 0.243, which one is associated with the smallest IAT?
    good_ell <- vect_ell[which(abs(matrix_results[, 1] - 0.234) < 0.1)]
    ell_k <- good_ell[which.min(matrix_results[which(abs(matrix_results[, 1] - 0.234) < 0.1), 2])]
    # We construct the sequence of values for ell around ell_k.
    continue_seq <- TRUE
    while(continue_seq == TRUE){
      
      step_seq <- 0.02 * 10^-(floor(-log10(ell_k)))
      vect_ell <- c(seq(ell_k - step_seq * 5, ell_k, by = step_seq),
                    seq(ell_k + step_seq, ell_k + step_seq * 5, by = step_seq))	
      # For each value in vect_ell, we collect results.
      matrix_results <- matrix(ncol = 2 + 2 * k + 2, nrow = length(vect_ell))
      for(j in 1:length(vect_ell)){
        
        ini_val[2] <- 1 / sqrt(rgamma(1, shape = (n - k) / 2, rate = rate_sigma))
        sigma_vector <- sqrt(c(ini_val[2]^2 / n, rep(ini_val[2]^2 / (n - 1), k - 1)))
        ini_val[3:(k + 2)] <- rnorm(k, mean = mean_vector, sd = sigma_vector)
        results <- RJ(nb_iter, ini_val, NULL, k, 1, rep(vect_ell[j], k), y, X, tau, lambda, NULL, NULL, NULL)
        matrix_results[j, 1] <- results$acc_rate_1
        matrix_results[j, 2] <- sum(apply(results$matrix_states[(B + 1):nb_iter, 2:(k + 2)], 2, IAT))
        matrix_results[j, 3:(3 + k - 1)] <- apply(as.matrix(results$matrix_states[(B + 1):nb_iter, 3:(k + 2)]), 2, mean)
        matrix_results[j, (3 + k):(2 + 2 * k)] <- apply(as.matrix(results$matrix_states[(B + 1):nb_iter, 3:(k + 2)]), 2, sd) 
        matrix_results[j, 2 + 2 * k + 1] <- mean(results$matrix_states[(B + 1):nb_iter, 2])
        matrix_results[j, 2 + 2 * k + 2] <- sd(results$matrix_states[(B + 1):nb_iter, 2])
        
      }
      
      if(which.min(matrix_results[, 2]) == 1 | which.min(matrix_results[, 2]) == length(vect_ell)){
        # The smallest IAT corresponds to the lower or upper bound of vect_ell. Therefore, we change vect_ell
        
        ell_k <- vect_ell[which.min(matrix_results[, 2])]
        
      }
      else{continue_seq <- FALSE}
      
    }
    
    return(cbind(vect_ell, matrix_results))
    
  }
  
}

# A function to generate truncated normals
rnorm_trunc <- function(n, mu = 0, sigma = 1, t1, t2){
  
  b1 <- pnorm((t1 - mu) / sigma)
  b2 <- pnorm((t2 - mu) / sigma)
  x <- mu + sigma * qnorm(runif(n, b1, b2))
  
  return(x)
  
}

## Figure 1 ##
require(MASS)

# The parameters for the LPTN
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))

# We load the data #
TSX_levels <- read.csv("TSX.csv") # 
# we order the data by date (descending)
TSX_levels <- TSX_levels[seq(nrow(TSX_levels), 1, -1), ]
TSX_returns <- log(TSX_levels[1:(nrow(TSX_levels) - 1), -1] / TSX_levels[2:nrow(TSX_levels), -1]) * 100
explanatory_returns <- TSX_returns 
regMM <- rlm(explanatory_returns ~ 1, method = "MM", maxit = 500)
results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = explanatory_returns, X = as.matrix(rep(1, length(explanatory_returns))), tau = tau, psi = lambda + 1, show = FALSE)
explanatory_va <- (explanatory_returns - results[2]) / results[1]

S_P_levels <- read.csv("dependent_va_sec_6.csv") 
# we order the data by date (descending)
S_P_levels <- S_P_levels[seq(nrow(S_P_levels), 1, -1), ]
S_P_returns <- log(S_P_levels[1:(nrow(S_P_levels) - 1), -1] / S_P_levels[2:nrow(S_P_levels), -1]) * 100
dependent_returns <- S_P_returns 
regMM <- rlm(dependent_returns ~ 1, method = "MM", maxit = 500)
results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = dependent_returns, X = as.matrix(rep(1, length(dependent_returns))), tau = tau, psi = lambda + 1, show = FALSE)
dependent_va <- (dependent_returns - results[2]) / results[1]

par(mar = c(4.5, 5, 1, 3))
plot(explanatory_va[-2], dependent_va[-2], xlab = "S&P/TSX", ylab = "S&P 500", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(explanatory_va), max(explanatory_va)), ylim = c(min(dependent_va), max(dependent_va)))
regMM <- rlm(dependent_va ~ explanatory_va, method = "MM", maxit = 500)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = dependent_va, X = cbind(rep(1, length(dependent_returns)), explanatory_va), tau = tau, psi = lambda + 1, show = FALSE)
abline(a  = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
OLS <- coef(lm(dependent_va ~ explanatory_va))
abline(a  = OLS[1], b = OLS[2], lwd = 6, col = "darkred")
legend("bottomright", c("Robust reg.", "OLS"), text.width = strwidth("Robust reg.")[1] * 1.90, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)
points(explanatory_va[2], dependent_va[2], pch = 19, col = "darkred", cex = 1.5)

## Figure 2 ##

# Let's create two variables that are positively correlated
set.seed(1)
c1 <- seq(-10, 10, by = 1)
c2 <- c1 + rnorm(n = length(c1), mean = 0, sd = 1)

# Figure 2 (a)
par(mar = c(4.5, 5, 1, 3))
plot(c1, c2, xlab = "First covariate", ylab = "Second covariate", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, ylim = c(-10.97, 20), xlim = c(-10, 14.03 + 1))
arrows(10, 10.92, 10, 19.5, length = 0.1, lwd = 3)
abline(a = 0, b = 1, lwd = 3)

# we add the outlier
c2[21] <- 2 * c1[21]

# we note the informations with the outlier
mean1 <- mean(c1)
sd1 <- sd(c1)
mean2 <- mean(c2)
sd2 <- sd(c2)
covariates <- matrix(ncol = 2, nrow = length(c1))
covariates[, 1] <- (c1 - mean1) / sd1
covariates[, 2] <- (c2 - mean2) / sd2
n <- nrow(covariates)

# traditional PCA
PCA <- prcomp(covariates, scale = FALSE)
# Reconstruction of C
recon_c_non <- as.matrix(PCA$x[, 1]) %*% t(PCA$rotation[, 1])
recon_c_non[, 1] <- recon_c_non[, 1] * sd1 + mean1
recon_c_non[, 2] <- recon_c_non[, 2] * sd2 + mean2
print(sum(apply((cbind(c1, c2)[-21,] - recon_c_non[-21, ])^2, 1, sum)))

# Robust (approximative) PCA using the LPTN and estimating mu and sigma for all covariates, and the correlations for all couples
# We set the parameters for the LPTN
require(MASS)
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - rho)
results <- robust_correlation(cbind(c1, c2), tau, lambda, threshold_outliers = 2.5)
rob_corr_mat <- results$correlation
eigendecomposition <- eigen(rob_corr_mat)
eigen_vectors <- eigendecomposition$vectors
eigen_values <- eigendecomposition$values
covariates_rob <- matrix(ncol = 2, nrow = length(c1))
covariates_rob[, 1] <- (c1 - results$mu[1]) / results$sigma[1]
covariates_rob[, 2] <- (c2 - results$mu[2]) / results$sigma[2]
recon_c_rob <- covariates_rob %*% as.matrix(eigen_vectors[, 1]) %*% t(as.matrix(eigen_vectors[, 1]))
recon_c_rob[, 1] <- recon_c_rob[, 1] * results$sigma[1] + results$mu[1]
recon_c_rob[, 2] <- recon_c_rob[, 2] * results$sigma[2] + results$mu[2]
print(sum(apply((cbind(c1, c2)[-21,] - recon_c_rob[-21, ])^2, 1, sum)))

# Results with the actual LPTN model
n <- length(c1)
p <- 2
q <- 1
eta_start <- 0.06
mu_start <- rep(0, 2)
a_start <- eigen_vectors[, 1]
z_start <- covariates_rob %*% eigen_vectors[, 1] 
z_start[21, ] <- - z_start[1, ]
results_PCA_LPTN <- MAP_PCs_LPTN(eta_start, mu_start, a_start, z_start, covariates_rob, tau, lambda, n, p, q, 1) 
recon_c_robv2 <- matrix(rep(results_PCA_LPTN$mu, each = n), nrow = n) + results_PCA_LPTN$z %*% t(results_PCA_LPTN$a) 
recon_c_robv2[, 1] <- recon_c_robv2[, 1] * results$sigma[1] + results$mu[1]
recon_c_robv2[, 2] <- recon_c_robv2[, 2] * results$sigma[2] + results$mu[2]
print(sum(apply((cbind(c1, c2)[-21,] - recon_c_robv2[-21, ])^2, 1, sum)))

# Figure 2 (b)
par(mar = c(4.5, 5, 1, 3))
plot(c1, c2, xlab = "First covariate", ylab = "Second covariate", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5,
     xlim = c(min(c1, recon_c_non[, 1], recon_c_rob[, 1]), max(c1, recon_c_non[, 1], recon_c_rob[, 1]) + 1),
     ylim = c(min(c2, recon_c_non[, 2], recon_c_rob[, 2]), max(c2, recon_c_non[, 2], recon_c_rob[, 2])))
points(recon_c_non, cex = 1.5, pch = 19, col = "darkred")
points(recon_c_rob, cex = 1.5, pch = 19, col = "darkgreen")
arrows(10, 10.92, 10, 19.5, length = 0.1, lwd = 3)
points(recon_c_robv2, cex = 1.5, pch = 19, col = "yellow3")
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("Robust", "Robust (approx.)", "Nonrobust"), text.width = strwidth("Robust (approx.)")[1] * 1.90, col = c("yellow3", "darkgreen", "darkred"), pch = c(19, 19, 19), cex = 1.5)

### Section 6: case study ###
require(MASS)
# parameters for the LPTN
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))

# We load the data #
explanatory_levels <- read.csv("explanatory_va_sec_6.csv")
# we order the data by date (descending)
explanatory_levels <- explanatory_levels[seq(nrow(explanatory_levels), 1, -1), ]
explanatory_returns <- log(explanatory_levels[1:(nrow(explanatory_levels) - 1), -1] / 
                             explanatory_levels[2:nrow(explanatory_levels), -1]) * 100
explanatory_returns <- explanatory_returns[2:nrow(explanatory_returns), ]

# Data standardisation - normal model
explanatory_va <- matrix(ncol = ncol(explanatory_returns), nrow = nrow(explanatory_returns))
mu <- matrix(ncol = 1, nrow = ncol(explanatory_returns))
sigma <- matrix(ncol = 1, nrow = ncol(explanatory_returns))
for(i in 1:ncol(explanatory_va)){

  mu[i] <- mean(explanatory_returns[, i])
  sigma[i] <- sd(explanatory_returns[, i])
  explanatory_va[, i] <- (explanatory_returns[, i] - mu[i]) / sigma[i]

}

# Data standardisation - LPTN model
# we run the algo for the robust correlation matrix estimation as we need mu and sigma
set.seed(1)
results <- robust_correlation(explanatory_returns, tau, lambda, threshold_outliers = 2.5)
robust_corr <- results$correlation
robust_mu <- results$mu
robust_sigma <- results$sigma

explanatory_va_rob <- matrix(ncol = ncol(explanatory_returns), nrow = nrow(explanatory_returns))
for(i in 1:ncol(explanatory_va_rob)){

  explanatory_va_rob[, i] <- (explanatory_returns[, i] - robust_mu[i]) / robust_sigma[i]

}

# Data standardisation - robust frequentist approach
# we do not standardised the observations for this approach as it is not done in Huber (2002)

# Design matrix - normal model
PCA <- prcomp(explanatory_va, scale = FALSE)
nb_comp_max <- max(which(cumsum(PCA$sdev^2) / sum(PCA$sdev^2) < 0.95))
sigma_Z <- PCA$sdev[1:nb_comp_max]
rotation <- PCA$rotation[, 1:nb_comp_max]
X <- cbind(1, explanatory_va %*% rotation %*% diag(1 / sigma_Z, nrow = length(sigma_Z)))

# Design matrix - LPTN model
eigen_values <- eigen(robust_corr)$values[which(eigen(robust_corr)$values > 0)]
nb_comp_max_rob <- max(which(cumsum(eigen_values) / sum(eigen_values) < 0.95))
rotation_rob <- eigen(robust_corr)$vectors[, 1:nb_comp_max_rob]
Z_rob <- explanatory_va_rob %*% rotation_rob
# robustly standardise the Z_rob
set.seed(1)
mu_Z_rob <- matrix(ncol = 1, nrow = ncol(Z_rob))
sigma_Z_rob <- matrix(ncol = 1, nrow = ncol(Z_rob))
for(i in 1:ncol(Z_rob)){

  regMM <- rlm(Z_rob[, i] ~ 1, method = "MM", maxit = 150)
  results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = Z_rob[, i], X = as.matrix(rep(1, nrow(Z_rob))), tau = tau, psi = lambda + 1, show = FALSE)
  sigma_Z_rob[i] <- results[1]
  mu_Z_rob[i] <- results[2]
  Z_rob[, i] <- (Z_rob[, i] - results[2]) / results[1]

}
X_rob <- cbind(1, Z_rob)

# Design matrix - robust  frequentist approach
require(rrcov)
PCA <- PcaHubert(explanatory_returns, scale = FALSE, k = 8, kmax = 8)
Z_rob_freq <- PCA@scores
rotation_rob_freq <- PCA@loadings
center_rob_freq <- PCA@center
X_rob_freq <- cbind(1, Z_rob_freq)

dependent_levels <- read.csv("dependent_va_sec_6.csv") 
# we order the data by date (descending)
dependent_levels <- dependent_levels[seq(nrow(dependent_levels), 1, -1), ]
dependent_returns <- log(dependent_levels[1:(nrow(dependent_levels) - 1), -1] / 
                           dependent_levels[2:nrow(dependent_levels), -1]) * 100
dependent_va <- dependent_returns[1:(length(dependent_returns) - 1)]

# Standardisation - normal model
mean_dep <- mean(dependent_va)
sd_dep <- sd(dependent_va)
y <- (dependent_va - mean_dep) / sd_dep

# Standardisation - robust  frequentist approach
regMM <- rlm(dependent_va ~ 1, method = "MM", maxit = 150)
mean_dep_rob_freq <- coefficients(regMM)
sigma_dep_rob_freq <- summary(regMM)$sigma
y_rob_freq <- (dependent_va - mean_dep_rob_freq) / sigma_dep_rob_freq

# Standardisation - LPTN model
results <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = dependent_va, X = as.matrix(rep(1, length(dependent_va))), tau = tau, psi = lambda + 1, show = FALSE)
mean_dep_rob <- results[2]
sigma_dep_rob <- results[1]
y_rob <- (dependent_va - mean_dep_rob) / sigma_dep_rob

### Inference with the normal model ###

# First step: evaluate the relevance of each component #
ratios_vect_norm <- NULL
for(i in 2:ncol(X)){

  probs <- post_prob_norm(2, y, X[, c(1, i)], rep(1, 2))
  ratios_vect_norm <- c(ratios_vect_norm, probs[2] / probs[1])

}
print(ratios_vect_norm)

# We define the threshold for the probability ratios to identify the
# relevant components
ratio_threshold <- 1

# The components to include in the second step are
indices_norm <- c(1, which(ratios_vect_norm > ratio_threshold) + 1)
print(indices_norm)
n <- length(y)
Kmax <- length(indices_norm)
prior_k <- rep(1, Kmax)
# The posterior probabilities of the associated models are
prob_vect_norm <- post_prob_norm(Kmax, y, X[, indices_norm], prior_k)
print(prob_vect_norm)

# The beta estimate is
est_beta_norm <- betas_norm(y, as.matrix(X[, indices_norm]))
print(est_beta_norm)

### Inference with the classical frequentist approach ###
# PLS package #
require(pls)
# Determine the number of components to include through CV #
pcr_result <- pcr(dependent_va ~ as.matrix(explanatory_returns), validation = "CV")
ncomp_trad <- which.min(pcr_result$validation$PRESS)

### Inference with the robust frequentist approach ###
# Determine the number of components to include through robust CV
ncomp_rob <- which.min(RRMSECV(y_rob_freq, X_rob_freq)$vect_RRMSECV)
est_beta_rob_freq <- coefficients(rlm(y_rob_freq ~ 0 + X_rob_freq[, 1:ncomp_rob], method = "MM", maxit = 150))

### Robust Bayesian PCR ###

# We first tune the RJ for the first step: evaluate the relevance of
# each component.
# Model 1 = to the model with the first (intercept) only,
# Model 2 = to the model with the intercept and the second component,
# Model 3 = to the model with the intercept and the third  component,
# and so on.

set.seed(1)
# we initialise a list in which we store the information
tuning_list <- list()

for(k in 1:ncol(X_rob)){
  # run this for loop in parallel 

  print(k)

  if(k == 1){

    tuning_results <- for_tuning_RJ(y_rob, as.matrix(X_rob[, 1]), tau, lambda)

  }
  if(k > 1){

    tuning_results <- for_tuning_RJ(y_rob, X_rob[, c(1, k)], tau, lambda)

  }

  tuning_list[[k]] <- tuning_results

}

# We want to compute the Bayes factors using the RJ.
# We therefore need to run a RJ for Model 1 VS Model 2,
# Model 1 VS Model 3, and so on.

# We load information for Model 1
results_intercept_temp <- tuning_list[[1]]
results_intercept <- matrix(nrow = 3, ncol = 1)
# optimal value for \ell
results_intercept[1] <- results_intercept_temp[which.min(results_intercept_temp[, 3]), 1]
# location for the intercept
results_intercept[2] <- mean(results_intercept_temp[, 4])
# scaling for the intercept
results_intercept[3] <- mean(results_intercept_temp[, 5])

ratios_vect_LPTN <- NULL

for(k in 2:ncol(X_rob)){
  # run this for loop in parallel 

  print(k)

  # We load information for Model k (the competitor)
  results_competitor_temp <- tuning_list[[k]]
  results_competitor <- matrix(nrow = 5, ncol = 1)
  # optimal value for ell
  results_competitor[1] <- results_competitor_temp[which.min(results_competitor_temp[, 3]), 1]
  # locations and scalings
  results_competitor[2:5] <- apply(results_competitor_temp[, 4:7], 2, mean)
  
  B <- 100000
  nb_iter <- 1000000
  ini_val <- matrix(ncol = 1, nrow = 4)
  ini_val[1] <- sample(1:2, size = 1)
  n <- length(y_rob)

  if(ini_val[1] == 1){

    mean_sigma <- mean(results_intercept_temp[, 6])
    sd_sigma <- mean(results_intercept_temp[, 7])
    mean_vector <- results_intercept[2]
    sigma_vector <- results_intercept[3]

  }
  if(ini_val[1] == 2){

    mean_sigma <- mean(results_competitor_temp[, 8])
    sd_sigma <- mean(results_competitor_temp[, 9])
    mean_vector <- results_competitor[2:3]
    sigma_vector <- results_competitor[4:5]

  }
  ini_val[2] <- rnorm_trunc(1, mu = mean_sigma, sigma = sd_sigma, 0, Inf) 
  ini_val[3:(ini_val[1] + 2)] <- rnorm(ini_val[1], mean = mean_vector, sd = sigma_vector)
  vect_ell <- c(results_intercept[1], results_competitor[1])
  vect_loc <- c(results_intercept[2], results_competitor[3])
  vect_sca <- c(results_intercept[3], results_competitor[5])
  prior_k <- c(1, 1)
  matrix_adjust <- matrix(ncol = 1, nrow = 2, c(0, results_competitor[2] - results_intercept[2]))
  results_RJ <- RJ(nb_iter, ini_val, prior_k, 2, 0.6, vect_ell, y_rob, X_rob[, c(1, k)], tau, lambda, vect_loc, vect_sca, matrix_adjust)
  probs <- post_prob_mcmc(results_RJ$matrix_states[(B + 1):nb_iter, 1], 2)
  ratios_vect_LPTN <- c(ratios_vect_LPTN, probs[2] / probs[1])

}

print(as.matrix(ratios_vect_LPTN))

# We tune the RJ for the second step: compute the joint posterior of the models associated with the relevant components, and their
# parameters.
X_w_relevant_LPTN <- X_rob[, c(1, which(ratios_vect_LPTN > ratio_threshold) + 1)]

results_intercept <- tuning_list[[1]]
results_2 <- tuning_list[[2]]
tuning_list <- list()
tuning_list[[1]] <- results_intercept
tuning_list[[2]] <- results_2

set.seed(1)
for(k in 3:ncol(X_w_relevant_LPTN)){
  # run this for loop in parallel 

  print(k)
  tuning_results <- for_tuning_RJ(y_rob, X_w_relevant_LPTN[, 1:k], tau, lambda)
  tuning_list[[k]] <- tuning_results

}

# We now want to compute the posterior probabilities of the models using
# the RJ.
# We define three matrices, the first for the optimal values for \ell^k,
# the second for the locations of the coefficients (by model), the third
# for the scalings of the coefficients (by model)
n <- length(y_rob)
Kmax <- ncol(X_w_relevant_LPTN)
vect_ell <- matrix(nrow = Kmax, ncol = 1)
matrix_locations <- matrix(nrow = Kmax, ncol = Kmax)
matrix_scalings <- matrix(nrow = Kmax, ncol = Kmax)
info_sigma <- matrix(ncol = Kmax, nrow = 2)
for(k in 1:Kmax){

  # We load the info from the previous step for all models
  results_k <- tuning_list[[k]]
  vect_ell[k] <- results_k[which.min(results_k[, 3]), 1]
  matrix_locations[1:k, k] <- apply(as.matrix(results_k[, 4:(4 + k - 1)]), 2, mean)
  matrix_scalings[1:k, k] <- apply(as.matrix(results_k[, (4 + k):(4 + 2 * k - 1)]), 2, mean)
  info_sigma[1, k] <- mean(results_k[, 4 + 2 * k])
  info_sigma[2, k] <- mean(results_k[, 4 + 2 * k + 1])
  
}
vect_loc <- diag(matrix_locations)
vect_sca <- diag(matrix_scalings)
matrix_adjust <- matrix(ncol = Kmax - 1, nrow = Kmax)
matrix_adjust[1, ] <- 0
matrix_adjust[2:Kmax, ] <- matrix_locations[1:(Kmax - 1), 2:Kmax] - matrix_locations[1:(Kmax - 1), 1:(Kmax - 1)]
B <- 100000
nb_iter <- 1000000
ini_val <- matrix(ncol = 1, nrow = 2 + Kmax)
ini_val[1] <- sample(1:Kmax, size = 1)
ini_val[2] <- rnorm_trunc(1, mu = info_sigma[1, ini_val[1]], sigma = info_sigma[2, ini_val[1]], 0, Inf)
ini_val[3:(ini_val[1] + 2)] <- rnorm(ini_val[1],
                                     mean = matrix_locations[1:ini_val[1], ini_val[1]],
                                     sd = matrix_scalings[1:ini_val[1], ini_val[1]])
prior_k <- rep(1, Kmax)
results_RJ <- RJ(nb_iter, ini_val, prior_k, Kmax, 0.6, vect_ell, y_rob, X_w_relevant_LPTN, tau, lambda, vect_loc, vect_sca, matrix_adjust)
prob_vect_LPTN <- post_prob_mcmc(results_RJ$matrix_states[(B + 1):nb_iter, 1], Kmax)
print(prob_vect_LPTN)

### Predictive Power ###
# We load the February data
explanatory_levels_pred <- read.csv("explanatory_va_pred_sec_6.csv")
# we order the data by date (descending)
explanatory_levels_pred <- explanatory_levels_pred[seq(nrow(explanatory_levels_pred), 1, -1), ]
explanatory_returns_pred <- log(explanatory_levels_pred[1:(nrow(explanatory_levels_pred) - 1), -1] / 
                                  explanatory_levels_pred[2:nrow(explanatory_levels_pred), -1]) * 100

# We apply the same transformations as those that led to X

# normal model
explanatory_va_pred <- matrix(ncol = ncol(explanatory_returns_pred), nrow = nrow(explanatory_returns_pred))
for(i in 1:ncol(explanatory_va_pred)){

  explanatory_va_pred[, i] <- (explanatory_returns_pred[, i] - mu[i]) / sigma[i]

}
X_pred <- cbind(1, explanatory_va_pred %*% rotation %*% diag(1 / sigma_Z, nrow = length(sigma_Z)))

# LPTN model
explanatory_va_pred_rob <- matrix(ncol = ncol(explanatory_returns_pred), nrow = nrow(explanatory_returns_pred))
for(i in 1:ncol(explanatory_va_pred_rob)){

  explanatory_va_pred_rob[, i] <- (explanatory_returns_pred[, i] - robust_mu[i]) / robust_sigma[i]

}
Z_pred_rob <- explanatory_va_pred_rob %*% rotation_rob
for(i in 1:ncol(Z_pred_rob)){

  Z_pred_rob[, i] <- (Z_pred_rob[, i] - mu_Z_rob[i]) / sigma_Z_rob[i]

}
X_pred_rob <- cbind(rep(1, nrow(Z_pred_rob)), Z_pred_rob)
X_w_relevant_LPTN_pred <- X_pred_rob[, c(1, which(ratios_vect_LPTN > ratio_threshold) + 1)]

# Robust frequentist approach
# we centre the observations
centred_exp_rob_freq <- explanatory_returns_pred - matrix(rep(center_rob_freq, each = nrow(explanatory_returns_pred)), nrow = nrow(explanatory_returns_pred))
X_pred_rob_freq <- cbind(1, as.matrix(centred_exp_rob_freq) %*% rotation_rob_freq)

dependent_levels_pred <- read.csv("dependent_va_pred_sec_6.csv")
# we order the data by date (descending)
dependent_levels_pred <- dependent_levels_pred[seq(nrow(dependent_levels_pred), 1, -1), ]
dependent_returns_pred <- log(dependent_levels_pred [1:(nrow(dependent_levels_pred ) - 1), -1] / 
                                dependent_levels_pred [2:nrow(dependent_levels_pred), -1]) * 100

predictions_norm <- matrix(ncol = 1, nrow = length(dependent_returns_pred))
predictions_trad <- matrix(ncol = 1, nrow = length(dependent_returns_pred))
predictions_LPTN <- matrix(ncol = 1, nrow = length(dependent_returns_pred))
predictions_rob_freq <- matrix(ncol = 1, nrow = length(dependent_returns_pred))

for(i in 1:length(dependent_returns_pred)){

  # Prediction under the normal model
  pred_norm <- 0
  for(j in 1:length(indices_norm)){

     pred_norm <- pred_norm + prob_vect_norm[j] * (est_beta_norm[1:j] %*% X_pred[i, indices_norm[1:j]])

  }
  predictions_norm[i] <- pred_norm * sd_dep + mean_dep

  # Prediction under the LPTN
  pred_LPTN <- 0
  for(j in 1:ncol(X_w_relevant_LPTN_pred)){

    pred_LPTN <- pred_LPTN + prob_vect_LPTN[j] * (matrix_locations[1:j, j] %*% X_w_relevant_LPTN_pred[i, 1:j])

  }
  predictions_LPTN[i] <- pred_LPTN * sigma_dep_rob + mean_dep_rob

  # Prediction for the classical frequentist approach
  predictions_trad[i] <- predict(pcr_result, ncomp = ncomp_trad, newdata = as.matrix(explanatory_returns_pred[i, ]))

  # Prediction for the robust frequentist approach
  predictions_rob_freq[i] <- crossprod(est_beta_rob_freq, X_pred_rob_freq[i, 1:ncomp_rob]) * sigma_dep_rob_freq + mean_dep_rob_freq

}

AAD_norm <- mean(abs(predictions_norm - dependent_returns_pred))
AAD_trad <- mean(abs(predictions_trad - dependent_returns_pred))
AAD_LPTN <- mean(abs(predictions_LPTN - dependent_returns_pred))
AAD_rob_freq <- mean(abs(predictions_rob_freq - dependent_returns_pred))
print(c(AAD_norm, AAD_LPTN, AAD_trad, AAD_rob_freq))
# [1] 0.6043458 0.4937863 0.6281223 0.5685374

nb_correct_signs_norm <- length(which(sign(predictions_norm) - sign(dependent_returns_pred) == 0))
nb_correct_signs_trad <- length(which(sign(predictions_trad) - sign(dependent_returns_pred) == 0))
nb_correct_signs_LPTN <- length(which(sign(predictions_LPTN) - sign(dependent_returns_pred) == 0))
nb_correct_signs_rob_freq <- length(which(sign(predictions_rob_freq) - sign(dependent_returns_pred) == 0))
print(c(nb_correct_signs_norm, nb_correct_signs_LPTN, nb_correct_signs_trad, nb_correct_signs_rob_freq))
# [1] 10 13 10 11

# Figure 3 (a)
par(mar = c(4.5, 5, 1, 3))
plot(explanatory_va_rob[-16, 2], explanatory_va_rob[-16, 14], xlab = "Second covariate", ylab = "Fourteenth covariate", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(explanatory_va_rob[, 2]), max(explanatory_va_rob[, 2])), ylim = c(min(explanatory_va_rob[, 14]), max(explanatory_va_rob[, 14])))
regMM <- rlm(explanatory_va_rob[, 14] ~ explanatory_va_rob[, 2], method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = explanatory_va_rob[, 14], X = cbind(as.matrix(rep(1, nrow(explanatory_va_rob))), explanatory_va_rob[, 2]), tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
regnorm <- coef(lm(explanatory_va_rob[, 14] ~ explanatory_va_rob[, 2]))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
z_16 <- (explanatory_va_rob[16, 14] - regLPTN[2] - regLPTN[3] * explanatory_va_rob[16, 2]) / regLPTN[1]
text(1.3, 3.5, expression(paste(hat(z)[16]^paste(2, ",", 14), "= 3.64")), pos = 1, cex = 1)
points(explanatory_va_rob[16, 2], explanatory_va_rob[16, 14], cex = 1.5, col = "darkred", pch = 19)
legend("topleft", c("LPTN (corr. = 0.01)", "Normal (corr. = 0.17)"), text.width = strwidth("Normal (corr. = 0.17)")[1] * 2, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)

# Figure 3 (b)
par(mar = c(4.5, 5, 1, 3))
plot(explanatory_va_rob[-9, 6], explanatory_va_rob[-9, 9], xlab = "Sixth covariate", ylab = "Ninth covariate", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(explanatory_va_rob[, 6]), max(explanatory_va_rob[, 6])), ylim = c(min(explanatory_va_rob[, 9]), max(explanatory_va_rob[, 9])))
regMM <- rlm(explanatory_va_rob[, 9] ~ explanatory_va_rob[, 6], method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = explanatory_va_rob[, 9], X = cbind(as.matrix(rep(1, nrow(explanatory_va_rob))), explanatory_va_rob[, 6]), tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
regnorm <- coef(lm(explanatory_va_rob[, 9] ~ explanatory_va_rob[, 6]))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
points(explanatory_va_rob[9, 6], explanatory_va_rob[9, 9], cex = 1.5, col = "darkred", pch = 19)
z_9 <- (explanatory_va_rob[9, 9] - regLPTN[2] - regLPTN[3] * explanatory_va_rob[9, 6]) / regLPTN[1]
text(1.7, 4.8, expression(paste(hat(z)[9]^paste(6, ",", 9), "= 4.93")), pos = 1, cex = 1)
legend("topleft", c("LPTN (corr. = -0.02)", "Normal (corr. = 0.37)"), text.width = strwidth("Normal (corr. = 0.37)")[1] * 2, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)

# Figure 3 (c)
par(mar = c(4.5, 5, 1, 3))
plot(explanatory_va_rob[-6, 8], explanatory_va_rob[-6, 11], xlab = "Eightieth covariate", ylab = "Eleventh covariate", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(explanatory_va_rob[, 8]), max(explanatory_va_rob[, 8])), ylim = c(min(explanatory_va_rob[, 11]), max(explanatory_va_rob[, 11])))
regMM <- rlm(explanatory_va_rob[, 11] ~ explanatory_va_rob[, 8], method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = explanatory_va_rob[, 11], X = cbind(as.matrix(rep(1, nrow(explanatory_va_rob))), explanatory_va_rob[, 8]), tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
regnorm <- coef(lm(explanatory_va_rob[, 11] ~ explanatory_va_rob[, 8]))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
points(explanatory_va_rob[6, 8], explanatory_va_rob[6, 11], cex = 1.5, col = "darkred", pch = 19)
z_6 <- (explanatory_va_rob[6, 11] - regLPTN[2] - regLPTN[3] * explanatory_va_rob[6, 8]) / regLPTN[1]
text(1.9, -1.55, expression(paste(hat(z)[6]^paste(8, ",", 11), "= -3.57")), pos = 3, cex = 1)
legend("topleft", c("LPTN (corr. = 0.73)", "Normal (corr. = 0.46)"), text.width = strwidth("Normal (corr. = 0.46)")[1] * 2, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)

# Figure 4 a
par(mar = c(4.5, 5, 1, 3))
vect_col <- rep("black", 18)
vect_col[c(2, 6, 8, 9, 11, 14)] <- "darkred"
plot(seq(1, 18), rotation[, 1] - eigen(robust_corr)$vectors[, 1], xlab = "Covariate index", ylab = "Difference in weights", pch = 19, col = vect_col, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, ylim = c(-0.12, 0.20)) 
abline(a = 0, b = 0, lwd = 6, col = "black")

# Figure 4 b
par(mar = c(4.5, 5, 1, 3))
vect_col <- rep("black", 18)
vect_col[c(2, 6, 8, 9, 11, 14)] <- "darkred"
plot(seq(1, 18), -rotation[, 3] - eigen(robust_corr)$vectors[, 3], xlab = "Covariate index", ylab = "Difference in weights", pch = 19, col = vect_col, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5) 
abline(a = 0, b = 0, lwd = 6, col = "black")

# Figure 5 a
par(mar = c(4.5, 5, 1, 3))
plot(X_rob[-2, 2], y_rob[-2], xlab = "Second PC (LPTN PCA)", ylab = "Dependent variable", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(X_rob[, 2]), max(X_rob[, 2])), ylim = c(min(y_rob), max(y_rob)))
regMM <- rlm(y_rob ~ X_rob[, 2], method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = y_rob, X = X_rob[, 1:2], tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
z_2 <- (y_rob[2] - regLPTN[2] - regLPTN[3] * X_rob[2, 2]) / regLPTN[1]
points(X_rob[2, 2], y_rob[2], cex = 1.5, col = "darkred", pch = 19)
text(2.3, -3.3, expression(paste(hat(z)[2]^paste(2, ",", d), "= -3.36")), pos = 3, cex = 1)
regnorm <- coef(lm(y_rob ~ X_rob[, 2]))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
legend("bottomleft", c("LPTN (y = 0.07 - 0.68x)", "Normal (y = - 0.79x)"), text.width = strwidth("LPTN (y = 0.07 - 0.68x)")[1] * 2, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)

# Figure 5 b
second_comp_star <- explanatory_va_rob %*% rotation[, 1]
regMM <- rlm(second_comp_star ~ 1, method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = second_comp_star, X = as.matrix(rep(1, length(second_comp_star))), tau = tau, psi = lambda + 1, show = FALSE)
second_comp_star <- (second_comp_star - regLPTN[2]) / regLPTN[1]
par(mar = c(4.5, 5, 1, 3))
plot(second_comp_star[-2], y_rob[-2], xlab = "Second PC (trad. PCA)", ylab = "Dependent variable", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(X_rob[, 2]), max(X_rob[, 2])), ylim = c(min(y_rob), max(y_rob)))
regMM <- rlm(y_rob ~ second_comp_star, method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = y_rob, X = cbind(rep(1, length(second_comp_star)), second_comp_star), tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
z_2 <- (y_rob[2] - regLPTN[2] - regLPTN[3] * second_comp_star[2]) / regLPTN[1]
points(second_comp_star[2], y_rob[2], cex = 1.5, col = "darkred", pch = 19)
text(2.3, -3.3, expression(paste(hat(z)[2]^paste(2, ",", d), "= -3.25")), pos = 3, cex = 1)
regnorm <- coef(lm(y_rob ~ second_comp_star))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
legend("bottomleft", c("LPTN (y = 0.06 - 0.68x)", "Normal (y = - 0.78x)"), text.width = strwidth("LPTN (y = 0.07 - 0.68x)")[1] * 2, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)

# Figure 5 c
par(mar = c(4.5, 5, 1, 3))
plot(X_rob[-2, 4], y_rob[-2], xlab = "Fourth PC (LPTN PCA)", ylab = "Dependent variable", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(X_rob[, 4]), max(X_rob[, 4])), ylim = c(min(y_rob), max(y_rob) + 2))
regMM <- rlm(y_rob ~ X_rob[, 4], method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = y_rob, X = X_rob[, c(1, 4)], tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
points(X_rob[2, 4], y_rob[2], cex = 1.5, col = "darkred", pch = 19)
z_2 <- (y_rob[2] - regLPTN[2] - regLPTN[3] * X_rob[2, 4]) / regLPTN[1]
text(-1.05, -3.3, expression(paste(hat(z)[2]^paste(4, ",", d), "= -5.58")), pos = 3, cex = 1)
regnorm <- coef(lm(y_rob ~ X_rob[, 4]))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
legend("topright", c("LPTN (y = 0.14 - 0.44x)", "Normal (y = -0.04 - 0.23x)"), text.width = strwidth("Normal (y = -0.04 - 0.23x)")[1] * 2.05, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)

# Figure 5 d
fourth_comp_star <- explanatory_va_rob %*% -rotation[, 3]
regMM <- rlm(fourth_comp_star ~ 1, method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = fourth_comp_star, X = as.matrix(rep(1, length(fourth_comp_star))), tau = tau, psi = lambda + 1, show = FALSE)
fourth_comp_star <- (fourth_comp_star - regLPTN[2]) / regLPTN[1]
par(mar = c(4.5, 5, 1, 3))
plot(fourth_comp_star[-2], y_rob[-2], xlab = "Fourth PC (trad. PCA)", ylab = "Dependent variable", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1.5, xlim = c(min(X_rob[, 4]), max(X_rob[, 4])), ylim = c(min(y_rob), max(y_rob) + 2))
regMM <- rlm(y_rob ~ fourth_comp_star, method = "MM", maxit = 150)
regLPTN <- find_MLE_LPTN(nb_start = 100, initial = c(summary(regMM)$sigma, coefficients(regMM)), sd_initial = 0.1, y = y_rob, X = cbind(rep(1, length(second_comp_star)), fourth_comp_star), tau = tau, psi = lambda + 1, show = FALSE)
abline(a = regLPTN[2], b = regLPTN[3], lwd = 6, col = "darkgreen")
points(fourth_comp_star[2], y_rob[2], cex = 1.5, col = "darkred", pch = 19)
z_2 <- (y_rob[2] - regLPTN[2] - regLPTN[3] * fourth_comp_star[2]) / regLPTN[1]
text(-1.35, -3.3, expression(paste(hat(z)[2]^paste(4, ",", d), "= -5.98")), pos = 3, cex = 1)
regnorm <- coef(lm(y_rob ~ fourth_comp_star))
abline(a = regnorm[1], b = regnorm[2], lwd= 6, col = "darkred")
legend("topright", c("LPTN (y = 0.16 - 0.47x)", "Normal (y = -0.04 - 0.21x)"), text.width = strwidth("Normal (y = -0.04 - 0.23x)")[1] * 2.05, col = c("darkgreen", "darkred"), lwd = 6, cex = 1.5)
